Sub-vector Extraction and Cascade Post-Processing for Speaker Verification Using MLLR Super-vectors

In this paper, we propose a speaker-verification system based on maximum likelihood linear regression (MLLR) super-vectors, for which speakers are characterized by m-vectors. These vectors are obtained by a uniform segmentation of the speaker MLLR super-vector using an overlapped sliding window. We consider three approaches for MLLR transformation, based on the conventional $1$-best automatic transcription, on the lattice word transcription, or on a simple global universal background model (UBM). Session variability compensation is performed in a post-processing module with probabilistic linear discriminant analysis (PLDA) or the eigen factor radial (EFR). Alternatively, we propose a cascade post-processing for the MLLR super-vector based speaker-verification system. In this case, the m-vectors or MLLR super-vectors are first projected onto a lower-dimensional vector space generated by linear discriminant analysis (LDA). Next, PLDA session variability compensation and scoring is applied to the reduced-dimensional vectors. This approach combines the advantages of both techniques and makes the estimation of PLDA parameters easier. Experimental results on telephone conversations of the NIST 2008 and 2010 speaker recognition evaluation (SRE) indicate that the proposed m-vector system performs significantly better than the conventional system based on the full MLLR super-vectors. Cascade post-processing further reduces the error rate in all cases. Finally, we present the results of fusion with a standard i-vector system in the feature, as well as in the score domain, demonstrating that the m-vector system is both competitive and complementary with it.

==> figs/m-vector_optdime.m <==
clear all

%%selection of optimal m-vector dimension
        LDA=[100   150   200   250    300    350   400    450    500   550   600   650    700   750    800   900  1000];  
UBM_mVector=[6.24  5.03  5.11  4.78   4.76   4.74  4.44   4.20   4.30  3.94  3.91  3.81   4.34  4.17   4.22  4.31  4.28];
         figure;
         plot(LDA,UBM_mVector);
         hold on
          LDA=[100   150   200   250    300    350   400    450    500   550   600   650    700   750    800    900    1000  1100  1200  1300];
     bestAsr=[4.09  3.33   3.22  2.88   2.73   2.60  2.59   2.39   2.25  2.49  2.23  2.24   2.21  2.00   2.06   2.21   2.45  2.27  2.27  2.24];
      lattice=[3.92  3.31  2.99  2.58   2.45   2.29  2.10   2.24   2.08  1.84  2.05  1.81   1.78  1.79   1.73   1.74   2.26  1.93  1.96  2.00];

     plot(LDA,bestAsr);
     hold on
     plot(LDA,lattice);
     

%%%%%%%%%%% performance of baseline systems %%%%
%%for LDA
         LDA=[50   100   150   200   250   300   350   400   450   500   550   600   650   700   750];
         UBM=[6.67 5.59  5.68  5.10  5.05  5.19  4.89  4.78  4.23  4.28  4.80  5.25  5.22  4.85  4.82]; 
     bestAsr=[5.56 4.30  4.40  3.98  3.82  3.90  3.63  4.13  4.15  3.66  4.15  4.06  4.79  4.40  4.82];
     lattice=[5.29 3.95  3.56  3.65  3.81  3.50  3.52  3.88  4.14  4.37  4.08  4.10  4.39  4.22  3.84];  
     figure;
     plot(LDA,UBM);
     hold on
     plot(LDA,bestAsr);
     hold on
     plot(LDA,lattice);
     legend('full-UBM','full ASR 1 best', 'full ASR lattice');
%% for PCA-NAP
        PCANAP=[10     30     40     50     70     100   110   150   200   300   400   500   600   700   800   900   1000 1100];
           UBM=[25.86  16.85  15.05  13.65  11.56  9.60  9.78  8.23  7.73  7.54  7.31  7.13  7.08  6.02  6.25  6.02  6.16 6.15];
       bestAsr=[23.24  16.06  14.38  14.06  11.57  9.12  8.87  6.47  6.34  6.20  5.46  4.59  4.85  4.92  4.47  4.48  4.56 4.79];
       lattice=[22.95  13.77  13.16  12.35  10.29  8.57  7.83  5.74  5.39  5.51  4.81  4.72  4.21  4.36  4.08  4.02  4.07 4.27];
       figure;
       plot(PCANAP,UBM);
       hold on
       plot(PCANAP,bestAsr);
       hold on
       plot(PCANAP,lattice);
       legend('full-UBM','full ASR 1 best', 'full ASR lattice');
       
       
%% for PCA
PCA=[50    100   150   200    250   300   350   400   450   500   550   600   650   700   750   800   900  1000  1100  1200  1300  1400 1500 1600 1700];
UBM=[13.60 9.47  8.65  7.78   7.73  7.40  7.01  7.20  7.19  6.78  6.93  6.70  6.41  5.86  5.98  6.25  6.27 6.11   6.07  6.19  5.86  5.72 5.65 5.95 6.16];
figure;
plot(PCA,UBM);
hold on
    PCA=[50     100    150   200   250   300   350   400   450   500   550   600   650   700   750   800   900   1000  1100  1200  1300  1400  1500 1600  1800 ];
bestAsr=[13.85  9.24   6.72  6.36  6.24  6.03  5.46  5.75  5.21  4.74  4.68  4.67  4.84  5.17  4.67  4.54  4.93  4.41  4.73  4.47  4.00  4.22  4.41 4.39   4.73];
lattice=[12.72  8.09   5.44  5.14  5.17  5.49  5.12  4.91  5.09  4.29  4.43  4.21  4.54  4.39  4.70  4.06  4.39  4.10  4.17  4.31  3.83  3.92  4.29 4.15   4.55];
plot(PCA,bestAsr);
hold on
plot(PCA,lattice);
legend('full-UBM','full ASR 1 best', 'full ASR lattice');



%%%%% sub systems performances
%% EFR h = text(2,4, 'MyStr3')
%set(h, 'rotation', 60)
 i=[0.1    0.2  0.3  0.4 ];
UBM=[4.78  6.24 5.91 7.69];
figure;
bar(i,UBM);
hold on

    i=[0.5   0.6   0.7  0.8 0.9   1.0  1.1  1.2];
bestASR=[5.90  6.03  7.19 8.35 5.08 5.02 6.29 5.76];

bar(i,bestASR);
hold on 

      i=[1.3  1.4 1.5   1.6  1.7  1.8  1.9 2.0];
lattice=[5.49 5.34 7.09 6.23 4.27 4.48 4.94 5.17];
bar(i,lattice);

legend('UBM m-vector','ASR 1-best m-vector','ASR lattice m-vector');

for i=1:20 
    h = text(2,4, 'MyStr3')
    set(h, 'rotation', 90)
end

%%%PLDA

i=[0.1    0.2  0.3  0.4 ];
UBM=[5.08 5.25 5.98 6.24];
figure;
bar(i,UBM);
hold on

      i=[0.5   0.6   0.7  0.8  0.9   1.0  1.1  1.2];
bestASR=[5.33  5.26  7.41 6.71 4.28  4.12 4.20 4.98];


bar(i,bestASR);
hold on

      i=[1.3  1.4 1.5   1.6  1.7  1.8  1.9 2.0];
lattice=[4.96 4.81 6.03 5.36 3.55 3.68 4.63 4.11];
bar(i,lattice);

legend('UBM m-vector','ASR 1-best m-vector','ASR lattice m-vector');




